Sequence Prediction with Neural Segmental Models

Segments that span contiguous parts of inputs, such as phonemes in speech, named entities in sentences, actions in videos, occur frequently in sequence prediction problems. Segmental models, a class of models that explicitly hypothesizes segments, have allowed the exploration of rich segment features for sequence prediction. However, segmental models suffer from slow decoding, hampering the use of computationally expensive features. In this thesis, we introduce discriminative segmental cascades, a multi-pass inference framework that allows us to improve accuracy by adding higher-order features and neural segmental features while maintaining efficiency. We also show that instead of including more features to obtain better accuracy, segmental cascades can be used to speed up training and decoding. Segmental models, similarly to conventional speech recognizers, are typically trained in multiple stages. In the first stage, a frame classifier is trained with manual alignments, and then in the second stage, segmental models are trained with manual alignments and the out- puts of the frame classifier. However, obtaining manual alignments are time-consuming and expensive. We explore end-to-end training for segmental models with various loss functions, and show how end-to-end training with marginal log loss can eliminate the need for detailed manual alignments. We draw the connections between the marginal log loss and a popular end-to-end training approach called connectionist temporal classification. We present a unifying framework for various end-to-end graph search-based models, such as hidden Markov models, connectionist temporal classification, and segmental models. Finally, we discuss possible extensions of segmental models to large-vocabulary sequence prediction tasks.

==> plot-batch.py <==
#!/usr/bin/env python3

import sys
import matplotlib

matplotlib.use('Agg')

from matplotlib import pyplot

def trans(mat):

    result = []

    while len(result) < len(mat[0]):
        result.append([])

    for v in mat:
        for i, e in enumerate(v):
            result[i].append(e)

    return result

filename = sys.argv[1]
start = int(sys.argv[2])
end = int(sys.argv[3])
output = sys.argv[4]

f = open(filename)

counter = 0
mat = []

vmax = -float('inf')
vmin = float('inf')

area = 'head'
for line in f:
    if area == 'head':
        area = 'body'

    elif area == 'body' and line == '.\n':
        area = 'head'

    elif area == 'body':

        vmax = max([float(e) for e in line.split()[:41]] + [vmax])
        vmin = min([float(e) for e in line.split()[:41]] + [vmin])

        if start <= counter and counter < end:
            v = list(reversed([float(e) for e in line.split()[:41]]))
            mat.append(v)

        counter += 1

mat = trans(mat)

# min: -3.0149
# max: 3.14469
fig = pyplot.figure()
ax = fig.add_subplot(111)
ax.imshow(mat, interpolation='none', vmin=-3.0149, vmax=3.14469)
ax.set_axis_off()
ax.get_xaxis().set_visible(False)
ax.get_yaxis().set_visible(False)
pyplot.savefig(output, bbox_inches='tight', pad_inches=0)


==> plot-density-oracle.py <==
#!/usr/bin/env python3

import matplotlib

matplotlib.use('AGG')

from matplotlib import pyplot

density = [762.55, 377.251, 168.9, 63.6245]
oracle = [0.38079, 0.662182, 1.27957, 2.96372]

random_density = [919.308, 691.327, 463.522, 235.507]
random_oracle = [1.7, 5.2, 12.8, 26.7]

greedy_density = [895.089, 589.365, 377.354, 235.854, 78.3906]
greedy_oracle = [0.53526, 0.843035, 1.05714, 1.72621, 5.66038]

beam_density = [1378.97]
beam_oracle = [32.0621]

fig = pyplot.figure(figsize=(4, 3))
ax = fig.add_subplot(111)

ax.set_ylabel('oracle PER (%)')
ax.set_xlabel('lattice density')
ax.plot(density, oracle, '-o')
ax.plot(greedy_density, greedy_oracle, '-^')
ax.plot(random_density, random_oracle, '-x')
ax.plot(beam_density, beam_oracle, '-v')

ax.text(270, 26, '$p=0.98$')
ax.text(490, 13, '$p=0.96$')
ax.text(680, 6.5, '$p=0.94$')
ax.text(900, 3, '$p=0.92$')

fig.savefig('density-oracle-1.eps', bbox_inches='tight')

fig = pyplot.figure(figsize=(4, 3))
ax = fig.add_subplot(111)
ax.plot(density, oracle, '-o')
ax.plot(greedy_density, greedy_oracle, '-^')
ax.set_ylabel('oracle PER (%)')
ax.set_xlabel('lattice density')

ax.text(60, 2.4, '$\lambda=0.8$')
ax.text(158, 0.8, '$\lambda=0.7$')
ax.text(375, 0.2, '$\lambda=0.6$')
ax.text(790, 0.2, '$\lambda=0.5$')

ax.text(100, 5.6, '$\lambda=0.95$')
ax.text(255, 1.7, '$\lambda=0.9$')
ax.text(400, 1.1, '$\lambda=0.875$')
ax.text(610, 0.8, '$\lambda=0.85$')
ax.text(890, 0.7, '$\lambda=0.825$')

fig.savefig('density-oracle-2.eps', bbox_inches='tight')


==> plot-fast-dsc-learning.py <==
#!/usr/bin/env python3

import sys
import matplotlib
matplotlib.use('Agg')

from matplotlib import pyplot

one_pass_time = [d for d in range(1, 4)]

one_pass_dev = [
    0.3889220960350667,
    0.30623630205220165,
    0.28611277146842,
#     0.27349405592083414,
#     0.2706382413495384,
#     0.2627349405592083,
#     0.26001195457262405,
#     0.25536295410772397,
#     0.2534369396294083,
#     0.25058112505811253,
#     0.24978415354984393,
#     0.24772531048681676,
#     0.24440459586903102,
#     0.24227933851364813,
#     0.242080095636581,
#     0.23975559540413097,
#     0.23583715215514378,
#     0.23391113767682806,
#     0.2333134090456266,
#     0.23397755196918377
]

first_pass_time = [1/3, 2/3, 3/3]

first_pass_dev = [
    0.31088530251710167,
    0.31214717407186027,
    0.3122800026565717,
]

second_pass_time = [4/3 + d / 15 for d in range(1, 21)]

second_pass_dev = [
    0.23059042305904232,
    0.22627349405592084,
    0.22667197981005513,
    0.22441389386996083,
    0.21843660755794647,
    0.2194992362356379,
    0.21910075048150363,
    0.21750680746496645,
    0.2194992362356379,
    0.22029620774390649,
    0.21837019326559076,
    0.21843660755794647,
    0.21783887892674503,
    0.21664342166434217,
    0.2181709503885236,
    0.21690907883376503,
    0.2167762502490536,
    0.21684266454140932,
    0.2163777644949193,
    0.2175732217573222
]

fig = pyplot.figure(figsize=(3, 2))
ax = fig.add_subplot(111)

ax.plot(one_pass_time, [d * 100 for d in one_pass_dev], '-^', markersize=4, label='1 pass')
ax.plot(first_pass_time, [d * 100 for d in first_pass_dev], '-x', markersize=4, label='1st pass')
ax.plot(second_pass_time, [d * 100 for d in second_pass_dev], '-o', markersize=4, label='2nd pass')

ax.set_xlabel('hours')
ax.set_ylabel('PER (%)')
fig.savefig('fast-dsc-learning.eps', bbox_inches='tight')


==> plot-frame-epoch.py <==
#!/usr/bin/env python3

import sys
import matplotlib

matplotlib.use('Agg')

from matplotlib import pyplot

vanilla_lstm = [
    0.3088327740903116,
    0.2784295476254623,
    0.2650077151044601,
    0.2566149877129818,
    0.25253292186109544,
    0.24907949415039962,
    0.24633634589793202,
    0.24388710638680022,
    0.242637994236123,
    0.24237674202160228,
    0.24123376358307413,
    0.2411766146611477,
    0.24253186052397396,
    0.24190322238278347,
    0.24226244417774948,
    0.24170728322189294,
    0.24231142896797211,
    0.2427604562116796,
    0.24286658992382865,
    0.24304620082131165,
    0.24367483896250214,
    0.24450758039628695,
    0.24471984782058503,
    0.24483414566443787,
    0.24499742829851331,
    0.2449402793765869,
    0.24517703919599632,
    0.24529133703984912,
    0.2457403642835566,
    0.24511172614236612
]

lstm_dropout = [
    0.3209238531435989,
    0.29205548343905885,
    0.2755067884755117,
    0.2656771739041694,
    0.25877031848277776,
    0.2521573718027219,
    0.24721807212193947,
    0.24435246189391527,
    0.2411847787928515,
    0.24003363622261956,
    0.23675165527770295,
    0.2371516977311878,
    0.2346453092981296,
    0.2333063916987109,
    0.23501269522479937,
    0.23302064708907885,
    0.23137965661662055,
    0.23193481757247708,
    0.23260427637218645,
    0.23302064708907885,
    0.23084082392417155,
    0.22979581506608865,
    0.2311510609289149,
    0.2314857903287696,
    0.2293631160857887,
    0.23023667817809237,
    0.2312490305093602,
    0.2312735229044715,
    0.23048976626090933,
    0.23191032517736576
]

lstm_subsample_dropout = [
    0.32323430241576656,
    0.2964151297688734,
    0.2827647015601656,
    0.2739800958469062,
    0.26682831647440136,
    0.2619869863740642,
    0.25782327920514014,
    0.2536514079045123,
    0.2520757304856842,
    0.24914480720402982,
    0.24658126984904521,
    0.2454464555422208,
    0.24320131932368333,
    0.24241756268012116,
    0.2392417154473536,
    0.23976421987639504,
    0.23817221419415938,
    0.23549437899532194,
    0.237861977189416,
    0.2369149379117784,
    0.23534742462465405,
    0.23551887139043326,
    0.23609852474140114,
    0.23462081690301828,
    0.23387788091797496,
    0.23362479283515802,
    0.23431874402997868,
    0.23325740690848826,
    0.23265326116240906,
    0.2326450970307053
]

fig = pyplot.figure(figsize=(3, 2))
ax = fig.add_subplot(111)

ax.plot(range(1, 31), [d * 100 for d in vanilla_lstm], '-^', label='LSTM', markersize=2)
ax.plot(range(1, 31), [d * 100 for d in lstm_dropout], '-x', label='LSTM-dropout', markersize=3)
ax.plot(range(1, 31), [d * 100 for d in lstm_subsample_dropout], '-o', label='LSTM-dropout-subsample', markersize=3)
ax.set_xlabel('epoch')
ax.set_ylabel('frame error rate (%)')

fig.savefig('frame-epoch.eps', bbox_inches='tight')


==> plot-frame-time.py <==
#!/usr/bin/env python3

import sys
import matplotlib

matplotlib.use('Agg')

from matplotlib import pyplot

vanilla_lstm = [
    0.3088327740903116,
    0.2784295476254623,
    0.2650077151044601,
    0.2566149877129818,
    0.25253292186109544,
    0.24907949415039962,
    0.24633634589793202,
    0.24388710638680022,
    0.242637994236123,
    0.24237674202160228,
    0.24123376358307413,
    0.2411766146611477,
    0.24253186052397396,
    0.24190322238278347,
    0.24226244417774948,
    0.24170728322189294,
    0.24231142896797211,
    0.2427604562116796,
    0.24286658992382865,
    0.24304620082131165,
    0.24367483896250214,
    0.24450758039628695,
    0.24471984782058503,
    0.24483414566443787,
    0.24499742829851331,
    0.2449402793765869,
    0.24517703919599632,
    0.24529133703984912,
    0.2457403642835566,
    0.24511172614236612
]

lstm_dropout = [
    0.3209238531435989,
    0.29205548343905885,
    0.2755067884755117,
    0.2656771739041694,
    0.25877031848277776,
    0.2521573718027219,
    0.24721807212193947,
    0.24435246189391527,
    0.2411847787928515,
    0.24003363622261956,
    0.23675165527770295,
    0.2371516977311878,
    0.2346453092981296,
    0.2333063916987109,
    0.23501269522479937,
    0.23302064708907885,
    0.23137965661662055,
    0.23193481757247708,
    0.23260427637218645,
    0.23302064708907885,
    0.23084082392417155,
    0.22979581506608865,
    0.2311510609289149,
    0.2314857903287696,
    0.2293631160857887,
    0.23023667817809237,
    0.2312490305093602,
    0.2312735229044715,
    0.23048976626090933,
    0.23191032517736576
]

lstm_subsample_dropout = [
    0.32323430241576656,
    0.2964151297688734,
    0.2827647015601656,
    0.2739800958469062,
    0.26682831647440136,
    0.2619869863740642,
    0.25782327920514014,
    0.2536514079045123,
    0.2520757304856842,
    0.24914480720402982,
    0.24658126984904521,
    0.2454464555422208,
    0.24320131932368333,
    0.24241756268012116,
    0.2392417154473536,
    0.23976421987639504,
    0.23817221419415938,
    0.23549437899532194,
    0.237861977189416,
    0.2369149379117784,
    0.23534742462465405,
    0.23551887139043326,
    0.23609852474140114,
    0.23462081690301828,
    0.23387788091797496,
    0.23362479283515802,
    0.23431874402997868,
    0.23325740690848826,
    0.23265326116240906,
    0.2326450970307053
]

fig = pyplot.figure(figsize=(3, 2))
ax = fig.add_subplot(111)

ax.plot([25 / 60 * i for i in range(1, 31)], [d * 100 for d in vanilla_lstm], '-^', label='LSTM', markersize=3)
ax.plot([25 / 60 * i for i in range(1, 31)], [d * 100 for d in lstm_dropout], '-x', label='LSTM-dropout', markersize=3)
ax.plot([12.5 / 60 * i for i in range(1, 31)], [d * 100 for d in lstm_subsample_dropout], '-o', label='LSTM-dropout-subsample', markersize=3)
ax.set_xlabel('hours')
ax.set_ylabel('frame error rate (%)')

pyplot.savefig('frame-time.eps', bbox_inches='tight')


==> plot-runtime.py <==
#!/usr/bin/env python3

import matplotlib

matplotlib.use('Agg')

from matplotlib import pyplot

fig = pyplot.figure(figsize=(4, 3))
ax = fig.add_subplot(111)
ax.set_ylim(16, 18.5)
ax.set_xlim(0, 300)
ax.set_xlabel('min/epoch')
ax.set_ylabel('PER (%)')

ax.plot([104], [17.4], 'o', color='#999999', markersize=4)
ax.plot([44], [16.6], 'o', color='#999999', markersize=4)
ax.plot([260], [16.7], 'o', color='#000000', markersize=4)
ax.plot([47], [17.9], 'o', color='#000000', markersize=4)
ax.plot([116], [17.1], 'o', color='#000000', markersize=4)

ax.text(112, 17.35, 'CTC')
ax.text(51, 16.5, 'CTC\n+pyramid')
ax.text(250, 16.8, 'seg FC')
ax.text(55, 17.8, 'seg FC\n+pyramid')
ax.text(123, 17.0, 'seg MLP\n+pyramid')

fig.savefig('e2e-traintime.eps', bbox_inches='tight')



==> plot-weight-e2e.py <==
#!/usr/bin/env python3

import matplotlib

matplotlib.use('Agg')

from matplotlib import pyplot

segfc = [
    0.8386,
    0.7504,
    0.3786,
    0.3788,
    0.3512,
    0.3728,
    0.4929,
    0.327,
    0.2534,
    0.2819,
    0.9374,
    0.2609,
    0.3664,
    0.2617,
    0.2533,
    0.3118,
    0.2651,
    0.273,
    0.2737,
    0.2646,
    0.2297,
    0.2158,
    0.2156,
    0.2064,
    0.1982,
    0.1832,
    0.1837,
    0.18,
    0.1768,
    0.1723,
    0.1749,
    0.1713,
    0.171,
    0.1709,
    0.1709,
    0.1719,
    0.1674,
    0.1688,
    0.1698,
    0.1685,
]

segsfc = [
    0.3165,
    0.2779,
    0.2578,
    0.2298,
    0.2272,
    0.2256,
    0.2149,
    0.2113,
    0.2024,
    0.2209,
    0.2123,
    0.2018,
    0.1977,
    0.1981,
    0.1987,
    0.1951,
    0.1973,
    0.1918,
    0.1983,
    0.1922,
    0.1899,
    0.1801,
    0.176,
    0.1746,
    0.1729,
    0.1732,
    0.1731,
    0.1702,
    0.1698,
    0.1712,
    0.171,
    0.1723,
    0.1738,
    0.1725,
    0.1729,
    0.1726,
    0.1721,
    0.1721,
    0.1719,
    0.1719,
]

fig = pyplot.figure(figsize=(4, 3))
ax = fig.add_subplot(111)

ax.set_ylabel('dev PER (%)')
ax.set_xlabel('epoch')
ax.plot(range(1, len(segfc)+1), segfc, '-o', label='FC', markersize=4)
ax.plot(range(1, len(segsfc)+1), segsfc, '-x', label='FCB', markersize=4)
ax.legend()
fig.savefig('weight-e2e.eps', bbox_inches='tight')

